Near-$AdS_2$ perturbations and the connection with near-extreme Reissner-Nordstrom

The geometry very near the horizon of a near-extreme Reissner-Nordstrom black hole is described by the direct product of a near-$AdS_2$ spacetime with a two-sphere. While near-$AdS_2$ is locally diffeomorphic to $AdS_2$ the two connect differently with the asymptotically flat part of the geometry of (near-)extreme Reissner-Nordstrom. In previous work, we solved analytically the coupled gravitational and electromagnetic perturbation equations of $AdS_2\times S^2$ and the associated connection problem with extreme Reissner-Nordstrom. In this paper, we give the solution for perturbations of near-$AdS_2\times S^2$ and make the connection with near-extreme Reissner-Nordstrom. Our results here may also be thought of as computing the classical scattering matrix for gravitational and electromagnetic waves which probe the region very near the horizon of a highly charged spherically symmetric black hole.

==> anc/ReductionFormulasSection3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38647,       1099]
NotebookOptionsPosition[     38122,       1076]
NotebookOutlinePosition[     38470,       1091]
CellTagsIndexPosition[     38427,       1088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Section III : Reduction of the perturbation equations", "Subsection",
 CellChangeTimes->{{3.7573538915102196`*^9, 3.757353897765806*^9}, {
  3.7573539851266966`*^9, 3.7573539891862373`*^9}, {3.757354090512518*^9, 
  3.7573541090722675`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(r) in the master equation, Eq. (9), as given in App. A are:"
}], "Subsubsection",
 CellChangeTimes->{{3.75735394389948*^9, 3.7573540684101515`*^9}, {
  3.7573541232940245`*^9, 3.757354162660157*^9}, {3.7573605368897905`*^9, 
  3.7573605385651984`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a4", "[", "r_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"2", "\[Kappa]"}], "+", 
      RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "[", "r_", "]"}], ":=", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"2", "\[Kappa]"}], "+", 
      RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"4", " ", "\[Kappa]"}], "+", 
        RowBox[{"2", " ", "r", " ", "\[Kappa]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Kappa]"}]}], ")"}]}], " ", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"4", " ", "\[Kappa]"}], "-", 
        RowBox[{"2", " ", "r", " ", "\[Kappa]"}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "[", "r_", "]"}], ":=", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"2", "\[Kappa]"}], "+", 
      RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Lambda]", "4"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"r", " ", "\[Kappa]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"6", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"6", " ", "r", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"]}], "-", 
        RowBox[{"4", "\[Lambda]", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", "\[Kappa]"}], "+", 
           RowBox[{"r", " ", "\[Kappa]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{"24", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"40", " ", "r", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], 
      SuperscriptBox["\[Omega]", "2"]}], "+", 
     RowBox[{"8", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"12", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"28", " ", "r", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], 
      SuperscriptBox["\[Omega]", "4"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "8"], 
      SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "[", "r_", "]"}], ":=", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "r"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"2", "\[Kappa]"}], "+", 
      RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Lambda]", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r"}], "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "\[Kappa]"}], "-", 
           RowBox[{"2", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"6", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"6", " ", "r", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], "  ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"]}], "-", 
        RowBox[{"4", "  ", "\[Lambda]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", "\[Kappa]"}], "-", 
           RowBox[{"10", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{"24", " ", "r", " ", "\[Kappa]"}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"40", " ", "r", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"12", " ", "r", " ", "\[Kappa]"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "-", 
        RowBox[{"28", " ", "r", " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "8"], " ", 
      SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Lambda]", "4"], " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", " ", "\[Kappa]"}], "+", 
       RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "r", "-", 
         RowBox[{"3", " ", "\[Kappa]"}], "-", 
         RowBox[{"r", " ", "\[Kappa]"}]}], ")"}]}], "+", 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"6", " ", "r", " ", "\[Kappa]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"6", " ", "r", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", "3"], "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "\[Kappa]"}], "+", 
         RowBox[{"r", " ", "\[Kappa]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "3"]}], "+", 
         SuperscriptBox["r", "4"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
         SuperscriptBox["\[Kappa]", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[Lambda]", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"2", " ", "\[Kappa]"}], "+", 
          RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", "r", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"5", " ", "\[Kappa]"}], "+", 
         RowBox[{"10", " ", "r", " ", "\[Kappa]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"2", " ", "\[Kappa]"}], "+", 
          RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "3"]}], "-", 
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"24", " ", "r", " ", "\[Kappa]"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"40", " ", "r", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", "4"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"]}], "-", 
      RowBox[{"8", 
       SuperscriptBox["\[Lambda]", "3"], " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "\[Kappa]"}], "+", 
         RowBox[{"r", " ", "\[Kappa]"}]}], ")"}]}], "+", 
      RowBox[{"8", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"8", " ", "r", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"96", "\[Lambda]", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "r", "-", 
         RowBox[{"2", " ", "\[Kappa]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"2", " ", "\[Kappa]"}], "+", 
          RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"2", " ", "\[Kappa]"}], "+", 
          RowBox[{"r", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"12", " ", "r", " ", "\[Kappa]"}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"28", " ", "r", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox["\[Omega]", "4"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Kappa]"}], ")"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"]}], " ", "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["r", "3"], " ", "\[Kappa]"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"], " ", "\[Kappa]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"8", " ", "r", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox["\[Omega]", "6"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Kappa]"}], ")"}], "12"], 
    SuperscriptBox["\[Omega]", "8"]}]}]}]}], "Input",
 CellChangeTimes->{{3.75734741590211*^9, 3.7573474176125326`*^9}, 
   3.7573474623020244`*^9, {3.757347516412898*^9, 3.7573475440938177`*^9}, {
   3.7573476063140545`*^9, 3.7573476969427724`*^9}, {3.757352842107835*^9, 
   3.7573528732391357`*^9}, {3.757352907099809*^9, 3.7573529378143587`*^9}, {
   3.75735297707101*^9, 3.7573529782056093`*^9}, {3.7573595775719633`*^9, 
   3.7573596179089484`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The reduction equations, Eqs. (10-14), are:", "Subsubsection",
 CellChangeTimes->{{3.757354169526601*^9, 3.7573542196861706`*^9}, {
  3.757360523193951*^9, 3.757360525168346*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", "\[Kappa]"}], "+", 
         RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"], " ", 
      RowBox[{
       RowBox[{"K", "''"}], "[", "r", "]"}]}], "-", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", "\[Kappa]"}], "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", "\[Kappa]"}], "+", 
           RowBox[{"\[Kappa]", " ", "r"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
      RowBox[{
       RowBox[{"K", "'"}], "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Lambda]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", "\[Kappa]"}], "+", 
            RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "5"], "  ", 
         SuperscriptBox["\[Omega]", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"r", "+", "\[Kappa]", "+", 
              RowBox[{"\[Kappa]", " ", "r"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"K", "[", "r", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "4"], " "}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", "\[Kappa]"}], "+", 
         RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"]}]]}], 
   RowBox[{"Y", "[", "r", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", "\[Kappa]"}], "+", 
            RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["K", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "\[Kappa]", "+", 
            RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], 
          RowBox[{"K", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"2", "\[Kappa]"}], "+", 
          RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"], " ", 
       RowBox[{"V", "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{"\[Lambda]", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "r"}], ")"}], " ", "\[Kappa]"}]}], 
     ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}], "3"], "r", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", "\[Kappa]"}], "+", 
       RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " "}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}], 
      SuperscriptBox["r", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", "\[Kappa]"}], "+", 
         RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}], 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", "\[Kappa]"}], "+", 
         RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"], " ", 
      RowBox[{"K", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], "r", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", "\[Kappa]"}], "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "  ", 
      RowBox[{
       SuperscriptBox["Y", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "\[Kappa]", "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      RowBox[{"Y", "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "\[Kappa]", "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", "\[Kappa]"}], "+", 
         RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], "2"], " ", 
      RowBox[{"V", "[", "r", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}], "4"], " ", "r", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", "\[Kappa]"}], "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      RowBox[{"X", "[", "r", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], " "}], 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Kappa]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Kappa]"}], ")"}]}]], "r", " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", "\[Kappa]"}], "+", 
       RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " "}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      RowBox[{"K", "[", "r", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "r", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", "\[Kappa]"}], "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      RowBox[{"V", "[", "r", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"X", "[", "r", "]"}]}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", "\[Kappa]"}], "+", 
        RowBox[{"\[Kappa]", " ", "r"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["X", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.7573584114239483`*^9, 3.757358438898475*^9}, {
   3.757359106694284*^9, 3.7573591082183943`*^9}, {3.7573593604903793`*^9, 
   3.7573594194138308`*^9}, {3.757359765899933*^9, 3.75735977514024*^9}, {
   3.7573598402949514`*^9, 3.757359878026999*^9}, {3.757359935349037*^9, 
   3.7573602401401634`*^9}, 3.757360295725131*^9, 3.757360335725464*^9, {
   3.757360422162385*^9, 3.7573604647726097`*^9}, {3.7573605019802547`*^9, 
   3.7573605063633647`*^9}, {3.7573612390434427`*^9, 3.757361261487405*^9}, {
   3.757361294510071*^9, 3.7573614355956316`*^9}, {3.7573614785961676`*^9, 
   3.757361489973569*^9}, {3.7573615749453783`*^9, 3.7573615828186474`*^9}, {
   3.7573617111941605`*^9, 3.7573619346374865`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 247, 3, 49, "Subsection"],
Cell[CellGroupData[{
Cell[852, 29, 399, 10, 39, "Subsubsection"],
Cell[1254, 41, 26058, 714, 457, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27349, 760, 185, 2, 39, "Subsubsection"],
Cell[27537, 764, 10557, 308, 344, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)


